Buddy Compression: Enabling Larger Memory for Deep Learning and HPC Workloads on GPUs

GPUs offer orders-of-magnitude higher memory bandwidth than traditional CPU-only systems. However, GPU device memory tends to be relatively small and the memory capacity can not be increased by the user. This paper describes Buddy Compression, a scheme to increase both the effective GPU memory capacity and bandwidth while avoiding the downsides of conventional memory-expanding strategies. Buddy Compression compresses GPU memory, splitting each compressed memory entry between high-speed device memory and a slower-but-larger disaggregated memory pool (or system memory). Highly-compressible memory entries can thus be accessed completely from device memory, while incompressible entries source their data using both on and off-device accesses. Increasing the effective GPU memory capacity enables us to run larger-memory-footprint HPC workloads and larger batch-sizes or models for DL workloads than current memory capacities would allow. We show that our solution achieves an average compression ratio of 2.2x on HPC workloads and 1.5x on DL workloads, with a slowdown of just 1~2%.

==> plots/buddy_overhead_accesses_final.py <==
#!/usr/bin/python
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

f='data_buddy_overhead_accesses_final.txt'
benches=[]
data0=[]
data1=[]
data2=[]
data3=[]
data4=[]
data5=[]
Nan_Array=[]
Colors=["#3366FF", "#FF6600", "#969696"]
#"#bfad95",
#"#345d60"]
#["#937178",
#"#ffede5",
#"#698c81"]
with open(f) as fp:
	for line in fp:	
		words=line.split("\t")
		if len(words)==7:
			print words
			benches.append(words[0])
			data0.append(words[1])
			data1.append(words[2])
			data2.append(words[3])
			data3.append(words[4])
			data4.append(words[5])
			data5.append(words[6])
			Nan_Array.append(np.nan)

xticks=benches
fig, ax2 = plt.subplots()
ax1 = ax2.twinx()
gap = 0.2
bar_width = (1-gap)/3
opacity = 0.8
index = np.arange(len(xticks))
print index

a=ax2.bar(index+bar_width*0+gap, data3, bar_width, alpha=opacity, color=Colors[0], label='Naive conservative Buddy compression', zorder=0)
b=ax2.bar(index+bar_width*1+gap, data4, bar_width, alpha=opacity, color=Colors[1], label='Per-Allocation Compression', zorder=0)
c=ax2.bar(index+bar_width*2+gap, data5, bar_width, alpha=opacity, color=Colors[2], label='Zero-Page Optimized (Final Buddy compression)', zorder=0)

d=ax2.scatter(index+bar_width*0+gap,Nan_Array, color='w', marker='^',  s=30, edgecolor='k', label = 'Target-compression-ratio per bar (right axis)')
#e=ax2.scatter(index+bar_width*1+gap,Nan_Array, color=Colors[1], marker='^',  s=30, edgecolor='k', label = 'Conservative target-compression-ratio (right axis)')
#f=ax2.scatter(index+bar_width*2+gap,Nan_Array, color=Colors[2], marker='^',  s=30, edgecolor='k', label = 'Conservative target-compression-ratio (right axis)')

ax1.scatter(index+bar_width*0+gap, data0, color=Colors[0], s=30, label='Target-compression-ratio', zorder=20, marker='^', edgecolor='k')
ax1.scatter(index+bar_width*1+gap, data1, color=Colors[1], s=30, label='Conservative target-compression-ratio', zorder=20,  marker='^', edgecolor='k')
ax1.scatter(index+bar_width*2+gap, data2, color=Colors[2], s=30, label='Conservative target-compression-ratio', zorder=20,  marker='^', edgecolor='k')

matplotlib.rcParams.update({'font.size': 7})
p=[a,b,c,d]
font = {'weight' : 'bold',
        'size'   : 7}
ax2.set_ylabel("Fraction of accesses" + "\n" + "to Buddy-memory" , **font)
ax1.set_ylabel("Compression Ratio", **font)
ax2.set_ylim([0,0.6])
#ax1.set_ylim([0,4.5])
#ax2.set_xticklabels(xticks)
plt.xticks(index+ 0.5*bar_width + gap, xticks, fontsize=20)
minor_ticks = np.arange(1, 6, 1.0)
minor_ticks2 = np.arange(0, 0.6, .1)
ax1.tick_params(which = 'major', labelsize = 7)
ax1.set_yticks(minor_ticks)
ax2.tick_params(which = 'major', labelsize = 7)
ax2.set_yticks(minor_ticks2)
for label in ax2.get_xticklabels():
    label.set_rotation(30)
    label.set_fontsize(7)

for label in ax1.get_yticklabels():
    label.set_fontsize(7)

for label in ax2.get_yticklabels():
    label.set_fontsize(7)
lgd = ax2.legend(p, [p_.get_label() for p_ in p],loc='upper center', bbox_to_anchor=(0.5, 1.45), fancybox=True, ncol=2, fontsize=7)
lgd.get_frame().set_linewidth(0.0)
lgd.get_frame().set_facecolor('none')

plt.xlim(0, xmax = len(xticks)+gap)

fig.set_size_inches(7.4,1.1)
plt.savefig("../figures/plots/Final_NVLink_MemAccesses.pdf", bbox_extra_artists=[lgd], bbox_inches='tight')
#plt.show()


==> plots/buddy_overhead_accesses_init.py <==
#!/usr/bin/python
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

f='data_buddy_overhead_accesses_init.txt'
benches=[]
data0=[]
data1=[]
data2=[]
data3=[]
Nan_Array=[]
Colors=["#3366FF", "#FF6600", "#969696"]
#Colors=["#a06cd4",
#"#a4c740",
#"#d55888",
#"#654741"]
#"#bfad95",
#"#345d60"]
#["#937178",
#"#ffede5",
#"#698c81"]
with open(f) as fp:
	for line in fp:	
		words=line.split("\t")
		if len(words)==5:
			print words
			benches.append(words[0])
			data0.append(words[1])
			data1.append(words[2])
			data2.append(words[3])
			data3.append(words[4])
			Nan_Array.append(np.nan)

xticks=benches
fig, ax2 = plt.subplots()
ax1 = ax2.twinx()
gap = 0.4
bar_width = (1-gap)/2
opacity = 0.8
index = np.arange(len(xticks))
print index

a=ax2.bar(index+bar_width*0+gap, data1, bar_width, alpha=opacity, color=Colors[0], label='Aggressive accesses to the buddy-memory', zorder=0)
b=ax2.bar(index+bar_width*1+gap, data3, bar_width, alpha=opacity, color=Colors[1], label='Conservative accesses to the buddy-memory', zorder=0)
c=ax2.scatter(index+bar_width*0+gap,Nan_Array, color=Colors[0], marker='^',  s=30, edgecolor='k', label = 'Aggressive target-compression-ratio (right axis)')
d=ax2.scatter(index+bar_width*0+gap,Nan_Array, color=Colors[1], marker='^',  s=30, edgecolor='k', label = 'Conservative target-compression-ratio (right axis)')
ax1.scatter(index+bar_width*0+gap, data0, color=Colors[0], s=30, label='Target-compression-ratio', zorder=20, marker='^', edgecolor='k')
ax1.scatter(index+bar_width*1+gap, data2, color=Colors[1], s=30, label='Conservative target-compression-ratio', zorder=20,  marker='^', edgecolor='k')
matplotlib.rcParams.update({'font.size': 7})
p=[a,b,c,d]
font = {'weight' : 'bold',
        'size'   : 7}
ax2.set_ylabel("Fraction of accesses" + "\n" + "to Buddy-memory" , **font)
ax1.set_ylabel("Compression Ratio", **font)
#ax2.set_ylim([0,0.8])
#ax1.set_ylim([0,4.5])
#ax2.set_xticklabels(xticks)
plt.xticks(index+ 0.5*bar_width + gap, xticks, fontsize=20)
minor_ticks = np.arange(1, 5, 1.0)
minor_ticks2 = np.arange(0, 0.9, .1)
ax1.tick_params(which = 'major', labelsize = 7)
ax1.set_yticks(minor_ticks)
ax2.tick_params(which = 'major', labelsize = 7)
ax2.set_yticks(minor_ticks2)
for label in ax2.get_xticklabels():
    label.set_rotation(30)
    label.set_fontsize(6)

for label in ax1.get_yticklabels():
    label.set_fontsize(7)

for label in ax2.get_yticklabels():
    label.set_fontsize(7)
lgd = ax2.legend(p, [p_.get_label() for p_ in p],loc='upper center', bbox_to_anchor=(0.5, 1.45), fancybox=False, ncol=2, fontsize=7)
lgd.get_frame().set_linewidth(0.0)
lgd.get_frame().set_facecolor('none')

plt.xlim(0, xmax = len(xticks)+gap)

fig.set_size_inches(7.4,1.1)
plt.savefig("../figures/plots/Init_NVLink_MemAccesses.pdf", bbox_extra_artists=[lgd], bbox_inches='tight')
#plt.show()


==> plots/buddy_sweep_threshold.py <==
#!/usr/bin/python
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

f='data_buddy_sweep_threashold.txt'
benches=[]
data0=[]
data1=[]
data2=[]
data3=[]
data4=[]
data5=[]
mdata0=[]
mdata1=[]
mdata2=[]
mdata3=[]
mdata4=[]
mdata5=[]
Nan_Array=[]
Colors=["#0000FF", "#FF6600", "#969696", "#FFCC00"]
#Colors=["#56ae6c",
#"#9750a1",
#"#aaa23f",
#"#6778d0",
#"#b85f36",
#"#ba496b"]
with open(f) as fp:
	for line in fp:	
		words=line.split("\t")
		if len(words)==12:
			print words
			benches.append(words[0])
			data0.append(words[1])
			data1.append(words[2])
			data2.append(words[3])
			data3.append(words[4])
			data4.append(words[5])
			mdata0.append(words[6])
			mdata1.append(words[7])
			mdata2.append(words[8])
			mdata3.append(words[9])
			mdata4.append(words[10])
			mdata5.append(words[11])
			Nan_Array.append(np.nan)

xticks=benches
fig, ax2 = plt.subplots()
ax1 = ax2.twinx()
gap = 0.2
bar_width = (1-gap)/5
opacity = 0.8
index = np.arange(len(xticks))
print index

a=ax2.bar(index+bar_width*0+gap, data0, bar_width, alpha=opacity, color=Colors[0], label='Buddy Threshold 10%', zorder=0, edgecolor='k')
b=ax2.bar(index+bar_width*1+gap, data1, bar_width, alpha=opacity, color=Colors[1], label='Buddy Threshold 20%', zorder=0, edgecolor='k')
c=ax2.bar(index+bar_width*2+gap, data2, bar_width, alpha=opacity, color=Colors[2], label='Buddy Threshold 30%', zorder=0, edgecolor='k')
d=ax2.bar(index+bar_width*3+gap, data3, bar_width, alpha=opacity, color=Colors[3], label='Buddy Threshold 40%', zorder=0, edgecolor='k')
#e=ax2.bar(index+bar_width*4+gap, data4, bar_width, alpha=opacity, color=Colors[4], label='Buddy Threshold 50%', zorder=0, edgecolor='k')
f=ax2.scatter(index+bar_width*0+gap,Nan_Array, color='w', marker='^',  s=30, edgecolor='k', label = 'Target-compression-ratio per bar (right axis)')
g=ax2.scatter(index+bar_width*0+gap,Nan_Array, color='r', marker='^',  s=30, label = 'Best Achievable Compression Ratio (right axis)')

ax1.scatter(index+bar_width*0+gap, mdata0, color=Colors[0], s=30,  zorder=20, marker='^', edgecolor='k')
ax1.scatter(index+bar_width*1+gap, mdata1, color=Colors[1], s=30,  zorder=20,  marker='^', edgecolor='k')
ax1.scatter(index+bar_width*2+gap, mdata2, color=Colors[2], s=30,  zorder=20,  marker='^', edgecolor='k')
ax1.scatter(index+bar_width*3+gap, mdata3, color=Colors[3], s=30,  zorder=20, marker='^', edgecolor='k')
#ax1.scatter(index+bar_width*4+gap, mdata4, color=Colors[4], s=30,  zorder=20,  marker='^', edgecolor='k')
ax1.scatter(index+bar_width*4+gap, mdata5, color='r', s=30,  zorder=20,  marker='^')

matplotlib.rcParams.update({'font.size': 7})
p=[a,b,c,d,f,g]
font = {'weight' : 'bold',
        'size'   : 7}
ax2.set_ylabel("Fraction of accesses" + "\n" + "to Buddy-memory" , **font)
ax1.set_ylabel("Compression Ratio", **font)
#ax2.set_ylim([0,0.4])
#ax1.set_ylim([0,4.5])
#ax2.set_xticklabels(xticks)
plt.xticks(index+ 0.5*bar_width + gap, xticks, fontsize=20)
minor_ticks = np.arange(1, 6, 1.0)
minor_ticks2 = np.arange(0, 0.3, .1)
ax1.tick_params(which = 'major', labelsize = 7)
ax1.set_yticks(minor_ticks)
ax2.tick_params(which = 'major', labelsize = 7)
ax2.set_yticks(minor_ticks2)
for label in ax2.get_xticklabels():
    label.set_rotation(30)
    label.set_fontsize(7)

for label in ax1.get_yticklabels():
    label.set_fontsize(7)

for label in ax2.get_yticklabels():
    label.set_fontsize(7)
lgd = ax2.legend(p, [p_.get_label() for p_ in p],loc='upper center', bbox_to_anchor=(0.5, 1.45), fancybox=True, ncol=3, fontsize=7)
lgd.get_frame().set_linewidth(0.0)
lgd.get_frame().set_facecolor('none')

plt.xlim(0, xmax = len(xticks)+gap)

fig.set_size_inches(7.4,1.1)
plt.savefig("../figures/plots/Sweep_NVLink_MemAccesses.pdf", bbox_extra_artists=[lgd], bbox_inches='tight')
#plt.show()

